Bayesian Record Linkage with Variables in One File

In many healthcare and social science applications, information about units is dispersed across multiple data files. Linking records across files is necessary to estimate the associations of interest. Common record linkage algorithms only rely on similarities between linking variables that appear in all the files. Moreover, analysis of linked files often ignores errors that may arise from incorrect or missed links. Bayesian record linking methods allow for natural propagation of linkage error, by jointly sampling the linkage structure and the model parameters. We extend an existing Bayesian record linkage method to integrate associations between variables exclusive to each file being linked. We show analytically, and using simulations, that this method can improve the linking process, and can yield accurate inferences. We apply the method to link Meals on Wheels recipients to Medicare Enrollment records.

==> images/Atlanta_Linked_PSM.R <==
rm(list=ls())
set.seed(1234)
library(cli,lib.loc="M:/Rlib")
library(data.table,  lib.loc = "M:/Rlib")
library(lubridate, lib.loc = "M:/Rlib")
library(dplyr, lib.loc = "M:/Rlib")
library(backports, lib.loc = "M:/Rlib")
library(MatchIt, lib.loc = "M:/Rlib")
library(checkmate, lib.loc = "M:/Rlib")
library(arm, lib.loc = "M:/Rlib")

####################################################################################################
########Calculate prior health status and healthcare utilziation for linked MOW recipients and perform
########propensity score matching to control individuals who did not receive meals
########This will be performed for each linked dataset
####################################################################################################

#Import MOW Linkage Designations from Bayesian Record Linkage, take the last 100 posterior samples
Link=fread("P:/mowp2/c3k/Bayesian Linkage/Atlanta/Link_Designation_Original.csv")
LinkProb=fread("P:/mowp2/c3k/Bayesian Linkage/Atlanta/Link_Probability_Original.csv")
Gamma=fread("P:/mowp2/c3k/Bayesian Linkage/Atlanta/Atlanta Denominator new.csv")
Client_ID=fread("P:/mowp2/c3k/Propensity Score Matching/Atlanta/ClientID.csv")
Link=Link[,c(102:201)]

dmpers_id <- 1:nrow(Gamma)
Gamma$dmpers_id <- dmpers_id

#Import Denominator data
Denom=fread("P:/mowp2/c3k/Bayesian Linkage/Atlanta/Atlanta Denominator new.csv")

#Import RHF data
RHF=fread("P:/mowp2/c3k/Propensity Score Matching/Atlanta/AtlantaRHF.csv")

#Import Claims Data
IPClaims=fread("P:/mowp2/c3k/Propensity Score Matching/Atlanta/AtlantaIPCost.csv",header=T)
ERClaims=fread("P:/mowp2/c3k/Propensity Score Matching/Atlanta/AtlantaERCost.csv",header=T)
SNFClaims=fread("P:/mowp2/c3k/Propensity Score Matching/Atlanta/AtlantaSNFCost.csv",header=T)

#Code potentially preventable status for IP claims
IPClaims$Preventable=rowSums(IPClaims[,c("TAPQ01","TAPQ02","TAPQ03","TAPQ05","TAPQ07","TAPQ08","TAPQ10","TAPQ11","TAPQ12","TAPQ14",
                                         "TAPQ15","TAPQ16","TAPQ16","TAPQ90","TAPQ91","TAPQ92","TAPQ93")],na.rm=TRUE)
IPClaims$PotentiallyPreventable=IPClaims$Preventable
IPClaims$PotentiallyPreventable[IPClaims$Preventable>0]=1

#Initialize matrix of standardized differences
Balance=matrix(0,nrow=40,ncol=dim(Link)[2])

#Functions to Check Covariate balance for:
#Continuous covariates
standardizedmeandiff=function(x,y){
  x1=tapply(x,y,mean)[1]
  x2=tapply(x,y,mean)[2]
  v1=tapply(x,y,var)[1]
  v2=tapply(x,y,var)[2]
  result=(x1-x2)/sqrt((v1+v2)/2)
  return(result)}
#Binary covariates
standardizedpropdiff=function(x,y){
  p1=tapply(x,y,mean)[1]
  p2=tapply(x,y,mean)[2]
  v1=p1*(1-p1)
  v2=p2*(1-p2)
  result=(p1-p2)/sqrt((p1+p2)/2)
  return(result)}

#############################################################################################################
######For each of the 100 linked datasets, calculate the presence of pre-existing medical conditions from Medicare Denominator file,
######Frequency of Healthcare Utilization events from Residential History File, and Cost of Healthcare Utilization from claims data
######Then perform propensity score matching in each year-quarter to individuals residing in the same set of ZIP codes who were not linked
for (m in 1:dim(Link)[2]){

  #Extract the Unique MOW Client ID and the Medicare Client ID
  Link_i=cbind(Link[,m,with=FALSE],Client_ID=Client_ID$Client_ID)
  print(paste0("V",100+m))
  MOW=merge(Link_i,Gamma,by.x=c(paste0("V",100+m),"Client_ID"),by.y=c("dmpers_ai","Client_ID"))
  MOW$start_year=year(dmy(MOW$start_date))
  MOW$prior_year=year(dmy(MOW$start_date))-1
  MOW$start_month=month(dmy(MOW$start_date))
  
  #Merge the MOW linked individuals with the Denominator file based on the year they started, as well as the year prior. We will lose some individuals
  Sample=merge(MOW,Denom, by.x=c(paste0("V",100+m),"start_year"), by.y=c("dmpers_ai","hkzip"))
  Sample1=merge(MOW,Denom, by.x=c(paste0("V",100+m),"prior_year"),by.y=c("dmpers_ai","hkzip"))
  Sample=merge(Sample, Sample1, by=paste0("V",100+m), all.x=TRUE)
  
  #Calculate the relevant comorbidities for MOW sample
  Sample$heartfailureind=rep(0,dim(Sample)[1])
  Sample$heartfailureind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_chf_fst.x),units="days")>0]=1
  Sample$kidneyfailureind=rep(0,dim(Sample)[1])
  Sample$kidneyfailureind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_chrkid_fst.x),units="days")>0]=1
  Sample$diabetesind=rep(0,dim(Sample)[1])
  Sample$diabetesind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_diab_fst.x),units="days")>0]=1
  Sample$pelvicfractureind=rep(0,dim(Sample)[1])
  Sample$pelvicfractureind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_hipfx_fst.x),units="days")>0]=1
  Sample$strokeind=rep(0,dim(Sample)[1])
  Sample$strokeind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_stroke_fst.x),units="days")>0]=1
  Sample$COPDind=rep(0,dim(Sample)[1])
  Sample$COPDind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_copd_fst.x),units="days")>0]=1
  Sample$asthmaind=rep(0,dim(Sample)[1])
  Sample$asthmaind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_asth_fst.x),units="days")>0]=1
  Sample$COPDasthmaind=rep(0,dim(Sample)[1])
  Sample$COPDasthmaind[Sample$COPDind==1 | Sample$asthmaind==1]=1
  Sample$alzind=rep(0,dim(Sample)[1])
  Sample$alzind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_alz_fst.x),units="days")>0]=1
  Sample$demind=rep(0,dim(Sample)[1])
  Sample$demind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_alzdem_fst.x),units="days")>0]=1
  Sample$alzdemind=rep(0,dim(Sample)[1])
  Sample$alzdemind[(Sample$alzind==1 | Sample$demind==1)] = 1
  Sample$acutemiind=rep(0,dim(Sample)[1])
  Sample$acutemiind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_ami_fst.x),units="days")>0]=1
  Sample$ischemichdind=rep(0,dim(Sample)[1])
  Sample$ischemichdind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_ischhd_fst.x),units="days")>0]=1
  Sample$CADind=rep(0,dim(Sample)[1])
  Sample$CADind[Sample$acutemiind==1 | Sample$ischemichdind==1]=1
  Sample$breastcancerind=rep(0,dim(Sample)[1])
  Sample$breastcancerind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_cabrst_fst.x),units="days")>0]=1
  Sample$colorectalcancer=rep(0,dim(Sample)[1])
  Sample$colorectalcancer[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_cacolo_fst.x),units="days")>0]=1
  Sample$endometrialcancerind=rep(0,dim(Sample)[1])
  Sample$endometrialcancerind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_caendo_fst.x),units="days")>0]=1
  Sample$lungcancerind=rep(0,dim(Sample)[1])
  Sample$lungcancerind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_calung_fst.x),units="days")>0]=1
  Sample$prostatecancerind=rep(0,dim(Sample)[1])
  Sample$prostatecancerind[difftime(dmy(Sample$start_date.x),dmy(Sample$hkc_capros_fst.x),units="days")>0]=1
  Sample$Cancerind=rep(0,dim(Sample)[1])
  Sample$Cancerind[Sample$breastcancerind==1 | Sample$colorectalcancer==1 | Sample$endometrialcancerind==1 | Sample$lungcancerind==1 | Sample$prostatecancerind==1]=1
  
  #Calculate the number of fee-for-service months and the number of dual-eligible months
  Sample$hkdual1Ind=rep(0,dim(Sample)[1])
  Sample$hkdual1Ind[Sample$hkdual1.x!="" & Sample$hkdual1.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual1.x!="00:Not Medicare enrolled for month" & Sample$hkdual1.x!="NA:Non-Medicaid"]=1
  Sample$hkdual2Ind=rep(0,dim(Sample)[1])
  Sample$hkdual2Ind[Sample$hkdual2.x!="" & Sample$hkdual2.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual2.x!="00:Not Medicare enrolled for month" & Sample$hkdual2.x!="NA:Non-Medicaid"]=1
  Sample$hkdual3Ind=rep(0,dim(Sample)[1])
  Sample$hkdual3Ind[Sample$hkdual3.x!="" & Sample$hkdual3.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual3.x!="00:Not Medicare enrolled for month" & Sample$hkdual3.x!="NA:Non-Medicaid"]=1
  Sample$hkdual4Ind=rep(0,dim(Sample)[1])
  Sample$hkdual4Ind[Sample$hkdual4.x!="" & Sample$hkdual4.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual4.x!="00:Not Medicare enrolled for month" & Sample$hkdual4.x!="NA:Non-Medicaid"]=1
  Sample$hkdual5Ind=rep(0,dim(Sample)[1])
  Sample$hkdual5Ind[Sample$hkdual5.x!="" & Sample$hkdual5.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual5.x!="00:Not Medicare enrolled for month" & Sample$hkdual5.x!="NA:Non-Medicaid"]=1
  Sample$hkdual6Ind=rep(0,dim(Sample)[1])
  Sample$hkdual6Ind[Sample$hkdual6.x!="" & Sample$hkdual6.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual6.x!="00:Not Medicare enrolled for month" & Sample$hkdual6.x!="NA:Non-Medicaid"]=1
  Sample$hkdual7Ind=rep(0,dim(Sample)[1])
  Sample$hkdual7Ind[Sample$hkdual7.x!="" & Sample$hkdual7.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual7.x!="00:Not Medicare enrolled for month" & Sample$hkdual7.x!="NA:Non-Medicaid"]=1
  Sample$hkdual8Ind=rep(0,dim(Sample)[1])
  Sample$hkdual8Ind[Sample$hkdual8.x!="" & Sample$hkdual8.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual8.x!="00:Not Medicare enrolled for month" & Sample$hkdual8.x!="NA:Non-Medicaid"]=1
  Sample$hkdual9Ind=rep(0,dim(Sample)[1])
  Sample$hkdual9Ind[Sample$hkdual9.x!="" & Sample$hkdual9.x!="**:In Medicare but no Pt D data" &
                      Sample$hkdual9.x!="00:Not Medicare enrolled for month" & Sample$hkdual9.x!="NA:Non-Medicaid"]=1
  Sample$hkdual10Ind=rep(0,dim(Sample)[1])
  Sample$hkdual10Ind[Sample$hkdual10.x!="" & Sample$hkdual10.x!="**:In Medicare but no Pt D data" &
                       Sample$hkdual10.x!="00:Not Medicare enrolled for month" & Sample$hkdual10.x!="NA:Non-Medicaid"]=1
  Sample$hkdual11Ind=rep(0,dim(Sample)[1])
  Sample$hkdual11Ind[Sample$hkdual11.x!="" & Sample$hkdual11.x!="**:In Medicare but no Pt D data" &
                       Sample$hkdual11.x!="00:Not Medicare enrolled for month" & Sample$hkdual11.x!="NA:Non-Medicaid"]=1
  Sample$hkdual12Ind=rep(0,dim(Sample)[1])
  Sample$hkdual12Ind[Sample$hkdual12.x!="" & Sample$hkdual12.x!="**:In Medicare but no Pt D data" &
                       Sample$hkdual12.x!="00:Not Medicare enrolled for month" & Sample$hkdual12.x!="NA:Non-Medicaid"]=1
  
  Sample$hkdual7Ind_prior=rep(0,dim(Sample)[1])
  Sample$hkdual7Ind_prior[Sample$hkdual7.y!="" & Sample$hkdual7.y!="**:In Medicare but no Pt D data" &
                            Sample$hkdual7.y!="00:Not Medicare enrolled for month" & Sample$hkdual7.y!="NA:Non-Medicaid"]=1
  Sample$hkdual8Ind_prior=rep(0,dim(Sample)[1])
  Sample$hkdual8Ind_prior[Sample$hkdual8.y!="" & Sample$hkdual8.y!="**:In Medicare but no Pt D data" &
                            Sample$hkdual8.y!="00:Not Medicare enrolled for month" & Sample$hkdual8.y!="NA:Non-Medicaid"]=1
  Sample$hkdual9Ind_prior=rep(0,dim(Sample)[1])
  Sample$hkdual9Ind_prior[Sample $hkdual9.y!="" & Sample$hkdual9.y!="**:In Medicare but no Pt D data" &
                            Sample$hkdual9.y!="00:Not Medicare enrolled for month" & Sample$hkdual9.y!="NA:Non-Medicaid"]=1
  Sample$hkdual10Ind_prior=rep(0,dim(Sample)[1])
  Sample$hkdual10Ind_prior[Sample$hkdual10.y!="" & Sample$hkdual10.y!="**:In Medicare but no Pt D data" &
                             Sample$hkdual10.y!="00:Not Medicare enrolled for month" & Sample$hkdual10.y!="NA:Non-Medicaid"]=1
  Sample$hkdual11Ind_prior=rep(0,dim(Sample)[1])
  Sample$hkdual11Ind_prior[Sample$hkdual11.y!="" & Sample$hkdual11.y!="**:In Medicare but no Pt D data" &
                             Sample$hkdual11.y!="00:Not Medicare enrolled for month" & Sample$hkdual11.y!="NA:Non-Medicaid"]=1
  Sample$hkdual12Ind_prior=rep(0,dim(Sample)[1])
  Sample$hkdual12Ind_prior[Sample$hkdual12.y!="" & Sample$hkdual12.y!="**:In Medicare but no Pt D data" &
                             Sample$hkdual12.y!="00:Not Medicare enrolled for month" & Sample$hkdual12.y!="NA:Non-Medicaid"]=1
  
  Sample$dualeligible6mo=rep(0,dim(Sample)[1])
  Sample$ffsmonths=rep(0,dim(Sample)[1])
  
  for (i in 1:dim(Sample)[1]){
    if (Sample$start_month.x[i]==1){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual7Ind_prior[i],Sample$hkdual8Ind_prior[i],Sample$hkdual9Ind_prior[i],Sample$hkdual10Ind_prior[i],Sample$hkdual11Ind_prior[i],Sample$hkdual12Ind_prior[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo7.y[i]%in%"0:Not HMO member" , Sample$hkhmo8.y[i]%in%"0:Not HMO member" , Sample$hkhmo9.y[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo10.y[i]%in%"0:Not HMO member" , Sample$hkhmo11.y[i]%in%"0:Not HMO member" , Sample$hkhmo12.y[i]%in%"0:Not HMO member")}
    if (Sample$start_month.x[i]==2){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual2Ind[i],Sample$hkdual8Ind_prior[i],Sample$hkdual9Ind_prior[i],Sample$hkdual10Ind_prior[i],Sample$hkdual11Ind_prior[i],Sample$hkdual12Ind_prior[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo8.y[i]%in%"0:Not HMO member" , Sample$hkhmo9.y[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo10.y[i]%in%"0:Not HMO member" , Sample$hkhmo11.y[i]%in%"0:Not HMO member" , Sample$hkhmo12.y[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==3){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual2Ind[i],Sample$hkdual3Ind[i],Sample$hkdual9Ind_prior[i],Sample$hkdual10Ind_prior[i],Sample$hkdual11Ind_prior[i],Sample$hkdual12Ind_prior[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo9.y[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo10.y[i]%in%"0:Not HMO member" , Sample$hkhmo11.y[i]%in%"0:Not HMO member" , Sample$hkhmo12.y[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==4){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual2Ind[i],Sample$hkdual3Ind[i],Sample$hkdual4Ind[i],Sample$hkdual10Ind_prior[i],Sample$hkdual11Ind_prior[i],Sample$hkdual12Ind_prior[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo4.x[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo10.y[i]%in%"0:Not HMO member" , Sample$hkhmo11.y[i]%in%"0:Not HMO member" , Sample$hkhmo12.y[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==5){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual2Ind[i],Sample$hkdual3Ind[i],Sample$hkdual4Ind[i],Sample$hkdual5Ind[i],Sample$hkdual11Ind_prior[i],Sample$hkdual12Ind_prior[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo4.x[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo5.x[i]%in%"0:Not HMO member" , Sample$hkhmo11.y[i]%in%"0:Not HMO member" , Sample$hkhmo12.y[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==6){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual2Ind[i],Sample$hkdual3Ind[i],Sample$hkdual4Ind[i],Sample$hkdual5Ind[i],Sample$hkdual6Ind[i],Sample$hkdual12Ind_prior[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo4.x[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo5.x[i]%in%"0:Not HMO member" , Sample$hkhmo6.x[i]%in%"0:Not HMO member" , Sample$hkhmo12.y[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==7){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual1Ind[i],Sample$hkdual2Ind[i],Sample$hkdual3Ind[i],Sample$hkdual4Ind[i],Sample$hkdual5Ind[i],Sample$hkdual6Ind[i],Sample$hkdual7Ind[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo1.x[i]%in%"0:Not HMO member" , Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo4.x[i]%in%"0:Not HMO member" ,
                              Sample$hkhmo5.x[i]%in%"0:Not HMO member" , Sample$hkhmo6.x[i]%in%"0:Not HMO member" , Sample$hkhmo7.x[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==8){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual2Ind[i],Sample$hkdual3Ind[i],Sample$hkdual4Ind[i],Sample$hkdual5Ind[i],Sample$hkdual6Ind[i],Sample$hkdual7Ind[i],Sample$hkdual8Ind[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo2.x[i]%in%"0:Not HMO member" , Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo4.x[i]%in%"0:Not HMO member" , Sample$hkhmo5.x[i]%in%"0:Not HMO member" , 
                              Sample$hkhmo6.x[i]%in%"0:Not HMO member" , Sample$hkhmo7.x[i]%in%"0:Not HMO member" , Sample$hkhmo8.x[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==9){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual3Ind[i],Sample$hkdual4Ind[i],Sample$hkdual5Ind[i],Sample$hkdual6Ind[i],Sample$hkdual7Ind[i],Sample$hkdual8Ind[i],Sample$hkdual9Ind[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo3.x[i]%in%"0:Not HMO member" , Sample$hkhmo4.x[i]%in%"0:Not HMO member" , Sample$hkhmo5.x[i]%in%"0:Not HMO member" , Sample$hkhmo6.x[i]%in%"0:Not HMO member" , 
                              Sample$hkhmo7.x[i]%in%"0:Not HMO member" , Sample$hkhmo8.x[i]%in%"0:Not HMO member" , Sample$hkhmo9.x[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==10){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual4Ind[i],Sample$hkdual5Ind[i],Sample$hkdual6Ind[i],Sample$hkdual7Ind[i],Sample$hkdual8Ind[i],Sample$hkdual9Ind[i],Sample$hkdual10Ind[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo4.x[i]%in%"0:Not HMO member" , Sample$hkhmo5.x[i]%in%"0:Not HMO member" , Sample$hkhmo6.x[i]%in%"0:Not HMO member" , Sample$hkhmo7.x[i]%in%"0:Not HMO member" , 
                              Sample$hkhmo8.x[i]%in%"0:Not HMO member" , Sample$hkhmo9.x[i]%in%"0:Not HMO member" , Sample$hkhmo10.x[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==11){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual5Ind[i],Sample$hkdual6Ind[i],Sample$hkdual7Ind[i],Sample$hkdual8Ind[i],Sample$hkdual9Ind[i],Sample$hkdual10Ind[i],Sample$hkdual11Ind[i],na.rm=T)
      Sample$ffsmonths[i]=sum(Sample$hkhmo5.x[i]%in%"0:Not HMO member" , Sample$hkhmo6.x[i]%in%"0:Not HMO member" , Sample$hkhmo7.x[i]%in%"0:Not HMO member" , Sample$hkhmo8.x[i]%in%"0:Not HMO member" , 
                              Sample$hkhmo9.x[i]%in%"0:Not HMO member" , Sample$hkhmo10.x[i]%in%"0:Not HMO member" , Sample$hkhmo11.x[i]%in%"0:Not HMO member",na.rm=T)}
    if (Sample$start_month.x[i]==12){
      Sample$dualeligible6mo[i]=sum(Sample$hkdual6Ind[i],Sample$hkdual7Ind[i],Sample$hkdual8Ind[i],Sample$hkdual9Ind[i],Sample$hkdual10Ind[i],Sample$hkdual11Ind[i],Sample$hkdual12Ind[i],na.rm=T)
      Sample$ffsmonths[i]=sum (Sample$hkhmo6.x[i]%in%"0:Not HMO member" , Sample$hkhmo7.x[i]%in%"0:Not HMO member" , Sample$hkhmo8.x[i]%in%"0:Not HMO member" , Sample$hkhmo9.x[i]%in%"0:Not HMO member" , 
                               Sample$hkhmo10.x[i]%in%"0:Not HMO member" , Sample$hkhmo11.x[i]%in%"0:Not HMO member" , Sample$hkhmo12.x[i]%in%"0:Not HMO member",na.rm=T)}
  }
  
  #Subset only the Sample that is entirely FFS all 7 months
  FFS=Sample[Sample$ffsmonths==7,]
  
  #Calculate the number of Utilization events
  MergedRHF=merge(FFS,RHF,by.x="bid.x",by.y="bid")
  MergedRHF$hee_start_date=dmy(MergedRHF$hee_from)
  MergedRHF$hee_end_date=dmy(MergedRHF$hee_thru)
  MergedRHF$MOWstartdate=dmy(MergedRHF$start_date.x)
  MergedRHF$startdiff=difftime(MergedRHF$hee_start_date,MergedRHF$MOWstartdate,units="days")
  MergedRHF$enddiff=difftime(MergedRHF$hee_end_date,MergedRHF$MOWstartdate,units="days")
  
  RHF180 = MergedRHF %>% group_by(dmpers.x) %>% summarize(InpatientAcute30 = sum((hee_isa_inp!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          InpatientOther30 = sum((hee_isa_inpo!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          SNF30 = sum((hee_isa_snf!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          Hospice30 = sum((hee_isa_hsp!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          ER30 = sum((hee_isa_er!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          Observation30 = sum((hee_isa_obs!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          HomeHealth30 = sum((hee_isa_hha!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          MDS30 = sum((hee_isa_mds!="")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          HomeHealthUse30 = sum((hee_los[hee_isa_hha!=""])[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                          InpatientAcute90 = sum((hee_isa_inp!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          InpatientOther90 = sum((hee_isa_inpo!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          SNF90 = sum((hee_isa_snf!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          Hospice90 = sum((hee_isa_hsp!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          ER90 = sum((hee_isa_er!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          Observation90 = sum((hee_isa_obs!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          HomeHealth90 = sum((hee_isa_hha!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          MDS90 = sum((hee_isa_mds!="")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          HomeHealthUse90 = sum((hee_los[hee_isa_hha!=""])[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                          InpatientAcute180 = sum((hee_isa_inp!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          InpatientOther180 = sum((hee_isa_inpo!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          SNF180 = sum((hee_isa_snf!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          Hospice180 = sum((hee_isa_hsp!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          ER180 = sum((hee_isa_er!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          Observation180 = sum((hee_isa_obs!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          HomeHealth180 = sum((hee_isa_hha!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          MDS180 = sum((hee_isa_mds!="")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                          HomeHealthUse180 = sum((hee_los[hee_isa_hha!=""])[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE))
  
  
  #Need to add MOW start date to claims, so merge back with master file
  Hosp=merge(FFS,IPClaims,by.x="dmpers.x",by.y="dmpers_ai")
  Hosp$MOWdate=dmy(Hosp$start_date.x)
  Hosp$Claimdate=dmy(Hosp$hiadmdt)
  Hosp$Claimend=dmy(Hosp$hidisch)
  Hosp$Claimend[is.na(Hosp$Claimend)==1]=Hosp$Claimdate[is.na(Hosp$Claimend)==1]
  Hosp$startdiff=difftime(Hosp$Claimdate,Hosp$MOWdate,units="days")
  Hosp$enddiff=difftime(Hosp$Claimend,Hosp$MOWdate,units="days")
  
  #Calculate number of Potentially Preventable Hospitalizations and sum up Inpatient Claims
  Hosp1=Hosp %>% group_by(dmpers.x) %>% summarize(PotentiallyPreventable30 = sum((PotentiallyPreventable==1)[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                  PotentiallyPreventable90 = sum((PotentiallyPreventable==1)[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                  PotentiallyPreventable180 = sum((PotentiallyPreventable==1)[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE),
                                                  IPClaim30 = sum((hipvtyp=="1:S/T hospital")[(startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30)],na.rm=TRUE),
                                                  IPClaim90 = sum((hipvtyp=="1:S/T hospital")[(startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90)],na.rm=TRUE),
                                                  IPClaim180 = sum((hipvtyp=="1:S/T hospital")[(startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180)],na.rm=TRUE))
  #Calculate number of ER Claims
  ER=merge(FFS,ERClaims, by.x="dmpers.x",by.y="dmpers_ai")
  ER$MOWdate=dmy(ER$start_date.x)
  ER$Claimdate=dmy(ER$hofrom)
  ER$Claimend=dmy(ER$hothru)
  ER$Claimend[is.na(ER$Claimend)==1]=ER$Claimdate[is.na(ER$Claimend)==1]
  ER$startdiff=difftime(ER$Claimdate,ER$MOWdate,units="days")
  ER$enddiff=difftime(ER$Claimend,ER$MOWdate,units="days")
  
  ER1 = ER %>% group_by(dmpers.x) %>% summarize(ERClaim30 = sum((startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30),na.rm=TRUE),
                                                ERClaim90 = sum((startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90),na.rm=TRUE),
                                                ERClaim180 = sum((startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180),na.rm=TRUE))
  
  #Calculate number of SNF Claims
  SNF=merge(FFS,SNFClaims, by.x="dmpers.x",by.y="dmpers_ai")
  SNF$MOWdate=dmy(SNF$start_date.x)
  SNF$Claimdate=dmy(SNF$hnadmdt)
  SNF$Claimend=dmy(SNF$hndisch)
  SNF$Claimend[is.na(SNF$Claimend)==1]=SNF$Claimdate[is.na(SNF$Claimend)==1]
  SNF$startdiff=difftime(SNF$Claimdate,SNF$MOWdate,units="days")
  SNF$enddiff=difftime(SNF$Claimend,SNF$MOWdate,units="days")
  
  SNF1 = SNF %>% group_by(dmpers.x) %>% summarize(SNFClaim30 = sum((startdiff <=0 & startdiff >=-30)|(enddiff<=0 & enddiff >=-30),na.rm=TRUE),
                                                  SNFClaim90 = sum((startdiff <=0 & startdiff >=-90)|(enddiff<=0 & enddiff >=-90),na.rm=TRUE),
                                                  SNFClaim180 = sum((startdiff <=0 & startdiff >=-180)|(enddiff<=0 & enddiff >=-180),na.rm=TRUE))
  
  #Calculate length of start for each claim
  Hosp$los=Hosp$enddiff-Hosp$startdiff+1
  ER$los=ER$enddiff-ER$startdiff+1
  SNF$los=SNF$enddiff-SNF$startdiff+1
  
  #Extract the Inpatient Claims by 30,90,180 days
  IP30=Hosp[((Hosp$startdiff <=0 & Hosp$startdiff>=-30) | (Hosp$enddiff <=0 & Hosp$enddiff>=-30)) & Hosp$hipvtyp=="1:S/T hospital",]
  IP90=Hosp[((Hosp$startdiff <=-30 & Hosp$startdiff>=-90) | (Hosp$enddiff <=-30 & Hosp$enddiff>=-90)) & Hosp$hipvtyp=="1:S/T hospital",]
  IP180=Hosp[((Hosp$startdiff <=-90 & Hosp$startdiff>=-180) | (Hosp$enddiff <=-90 & Hosp$enddiff>=-180)) & Hosp$hipvtyp=="1:S/T hospital",]
  
  #Calculate proportional adjusted Inpatient Acute cost
  IP30$startcut=IP30$startdiff+30
  IP30$startcut[IP30$startcut>=0]=0
  IP30$endcut=IP30$enddiff
  IP30$endcut[IP30$endcut<=0]=0
  IP30$days30=IP30$los-(abs(IP30$startcut)+IP30$endcut)
  IP30$prop=as.numeric(IP30$days30)/as.numeric(IP30$los)
  IP30$AdjustedCost=IP30$tot_hireima*IP30$prop
  
  IP90$startcut=IP90$startdiff+90
  IP90$startcut[IP90$startcut>=0]=0
  IP90$endcut=IP90$enddiff+31
  IP90$endcut[IP90$endcut<=0]=0
  IP90$days90=IP90$los-(abs(IP90$startcut)+IP90$endcut)
  IP90$prop=as.numeric(IP90$days90)/as.numeric(IP90$los)
  IP90$AdjustedCost=IP90$tot_hireima*IP90$prop
  
  IP180$startcut=IP180$startdiff+180
  IP180$startcut[IP180$startcut>=0]=0
  IP180$endcut=IP180$enddiff+91
  IP180$endcut[IP180$endcut<=0]=0
  IP180$days180=IP180$los-(abs(IP180$startcut)+IP180$endcut)
  IP180$prop=as.numeric(IP180$days180)/as.numeric(IP180$los)
  IP180$AdjustedCost=IP180$tot_hireima*IP180$prop
  
  #Extract the ER Claims by 30,90,180 days
  ER30=ER[(ER$startdiff <=0 & ER$startdiff >=-30) | (ER$enddiff <=0 & ER$enddiff>=-30),]
  ER90=ER[(ER$startdiff <=-30 & ER$startdiff >=-90) | (ER$enddiff <=-30 & ER$enddiff >=-90),]
  ER180=ER[(ER$startdiff <=-90 & ER$startdiff >=-180) | (ER$enddiff <=-90 & ER$enddiff >=-180),]
  
  #Calculate proportional adjusted ER cost
  ER30$startcut=ER30$startdiff+30
  ER30$startcut[ER30$startcut>=0]=0
  ER30$endcut=ER30$enddiff
  ER30$endcut[ER30$endcut<=0]=0
  ER30$days30=ER30$los-(abs(ER30$startcut)+ER30$endcut)
  ER30$prop=as.numeric(ER30$days30)/as.numeric(ER30$los)
  ER30$AdjustedCost=ER30$tot_horeima*ER30$prop
  
  ER90$startcut=ER90$startdiff+90
  ER90$startcut[ER90$startcut>=0]=0
  ER90$endcut=ER90$enddiff+31
  ER90$endcut[ER90$endcut<=0]=0
  ER90$days90=ER90$los-(abs(ER90$startcut)+ER90$endcut)
  ER90$prop=as.numeric(ER90$days90)/as.numeric(ER90$los)
  ER90$AdjustedCost=ER90$tot_horeima*ER90$prop
  
  ER180$startcut=ER180$startdiff+180
  ER180$startcut[ER180$startcut>=0]=0
  ER180$endcut=ER180$enddiff+91
  ER180$endcut[ER180$endcut<=0]=0
  ER180$days180=ER180$los-(abs(ER180$startcut)+ER180$endcut)
  ER180$prop=as.numeric(ER180$days180)/as.numeric(ER180$los)
  ER180$AdjustedCost=ER180$tot_horeima*ER180$prop
  
  #Extract the SNF Claims by 30,90,180 days
  SNF30=SNF[(SNF$startdiff <=0 & SNF$startdiff >=-30) | (SNF$enddiff <=0 & SNF$enddiff >=-30),]
  SNF90=SNF[(SNF$startdiff <=-30 & SNF$startdiff>=-90) | (SNF$enddiff <= -30 & SNF$enddiff >=-90),]
  SNF180=SNF[(SNF$startdiff <=-90 & SNF$startdiff >=-180) | (SNF$enddiff <=-90 & SNF$enddiff >=-180),]
  
  #Calculate proportional adjusted ER cost
  SNF30$startcut=SNF30$startdiff+30
  SNF30$startcut[SNF30$startcut>=0]=0
  SNF30$endcut=SNF30$enddiff
  SNF30$endcut[SNF30$endcut<=0]=0
  SNF30$days30=SNF30$los-(abs(SNF30$startcut)+SNF30$endcut)
  SNF30$prop=as.numeric(SNF30$days30)/as.numeric(SNF30$los)
  SNF30$AdjustedCost=SNF30$tot_hnreima*SNF30$prop
  
  SNF90$startcut=SNF90$startdiff+90
  SNF90$startcut[SNF90$startcut>=0]=0
  SNF90$endcut=SNF90$enddiff+31
  SNF90$endcut[SNF90$endcut<=0]=0
  SNF90$days90=SNF90$los-(abs(SNF90$startcut)+SNF90$endcut)
  SNF90$prop=as.numeric(SNF90$days90)/as.numeric(SNF90$los)
  SNF90$AdjustedCost=SNF90$tot_hnreima*SNF90$prop
  
  SNF180$startcut=SNF180$startdiff+180
  SNF180$startcut[SNF180$startcut>=0]=0
  SNF180$endcut=SNF180$enddiff+91
  SNF180$endcut[SNF180$endcut<=0]=0
  SNF180$days180=SNF180$los-(abs(SNF180$startcut)+SNF180$endcut)
  SNF180$prop=as.numeric(SNF180$days180)/as.numeric(SNF180$los)
  SNF180$AdjustedCost=SNF180$tot_hnreima*SNF180$prop
  
  IPCost30 = IP30 %>% group_by(dmpers.x) %>% summarize(IPCost30 = sum(AdjustedCost, na.rm=TRUE))
  IPCost90 = IP90 %>% group_by(dmpers.x) %>% summarize(IPCost90 = sum(AdjustedCost, na.rm=TRUE))
  IPCost180 = IP180 %>% group_by(dmpers.x) %>% summarize(IPCost180 = sum(AdjustedCost, na.rm=TRUE))
  ERCost30 = ER30 %>% group_by(dmpers.x) %>% summarize(ERCost30 = sum(AdjustedCost, na.rm=TRUE))
  ERCost90 = ER90 %>% group_by(dmpers.x) %>% summarize(ERCost90 = sum(AdjustedCost, na.rm=TRUE))
  ERCost180 = ER180 %>% group_by(dmpers.x) %>% summarize(ERCost180 = sum(AdjustedCost, na.rm=TRUE))
  SNFCost30 = SNF30 %>% group_by(dmpers.x) %>% summarize(SNFCost30 = sum(AdjustedCost, na.rm=TRUE))
  SNFCost90 = SNF90 %>% group_by(dmpers.x) %>% summarize(SNFCost90 = sum(AdjustedCost, na.rm=TRUE))
  SNFCost180 = SNF180 %>% group_by(dmpers.x) %>% summarize(SNFCost180 = sum(AdjustedCost, na.rm=TRUE))
  
  #Merge data back to FFS
  FFS=list(FFS, RHF180,Hosp1,ER1,SNF1,IPCost30,IPCost90,IPCost180,ERCost30,ERCost90,ERCost180,SNFCost30,SNFCost90,SNFCost180) %>% 
    Reduce(function(dtf1,dtf2) left_join(dtf1,dtf2, by="dmpers.x"),.)
  FFS=FFS[,c(-214)]
  #Fill in missing values in utilization/cost with 0's
  FFS = data.frame(FFS)
  FFS[,c(206:252)]=apply(FFS[,c(206:252)],2,as.numeric)
  FFS[is.na(FFS)==1]=0
  #Calculate the quarter in the year for the MOW start date
  FFS$quarter=rep(0,dim(FFS)[1])
  for (i in 1:dim(FFS)[1]){
    if (FFS$start_month.x[i]>=1 & FFS$start_month.x[i] <=3){
      FFS$quarter[i]=1}
    else if (FFS$start_month.x[i] >=4 & FFS$start_month.x[i] <=6){
      FFS$quarter[i]=2}
    else if (FFS$start_month.x[i] >=7 & FFS$start_month.x[i] <=9){
      FFS$quarter[i]=3}
    else {FFS$quarter[i]=4}}
  
  FFS$MOWind=rep(1,dim(FFS)[1])

  #Restrict Sample to only those older than 65
  FFS=FFS[FFS$hkage.x>65,]
  setnames(FFS,old=c(paste0("V",100+m),'hksex.x.x','hkrace.x','hkage.x'),new=c('dmpers_ai','hksex','hkrace','hkage'))
  
  ######################################################################################################
  #Read in Seasonal Control data by year
  #Winter 2010
  Comorb=fread("AtlantaControl2010winter.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(Comorb$dmpers_ai,FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2010 & FFS$quarter==1,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  
  winter2010Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                                     COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                                     InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                                     Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                                     PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                                     IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                                     HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2), 
                                    family=binomial(), data=Sample)
  
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(winter2010Model))
  
  MatchSample=Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),]
  
  #Read in Seasonal Control data
  #Spring 2010
  Comorb=fread("AtlantaControl2010spring.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2010 & FFS$quarter==2,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE)
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Summer 2010
  Comorb=fread("AtlantaControl2010summer.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2010 & FFS$quarter==3,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  summer2010Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                                     COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                                     InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                                     Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                                     PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                                     IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                                     HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2), family=binomial(), data=Sample)
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(summer2010Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])

  #Fall 2010
  Comorb=fread("AtlantaControl2010fall.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2010 & FFS$quarter==4,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  fall2010Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
    COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
    InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
    Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
    PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
    IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
    HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
    family=binomial(), data=Sample)
 
   Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(fall2010Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Winter 2011
  Comorb=fread("AtlantaControl2011winter.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2011 & FFS$quarter==1,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  winter2011Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                             COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                             InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                             Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                             PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                             IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                             HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                           family=binomial(), data=Sample)
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(winter2011Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Spring 2011 -- no MOW recipients
  
  #Summer 2011
  Comorb=fread("AtlantaControl2011summer.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2011 & FFS$quarter==3,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  summer2011Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                              COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                              InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                              Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                              PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                              IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                              HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                            family=binomial(), data=Sample)
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(summer2011Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Fall 2011
  Comorb=fread("AtlantaControl2011fall.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2011 & FFS$quarter==4,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  
  fall2011Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                         COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                         InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                         Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                         PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                         IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                         HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                        family=binomial(), data=Sample)

  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(fall2011Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Winter 2012
  Comorb=fread("AtlantaControl2012winter.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2012 & FFS$quarter==1,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  winter2012Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                    COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                    InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                    Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                    PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                    IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                    HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                   family=binomial(), data=Sample)
  
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(winter2012Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Spring 2012
  Comorb=fread("AtlantaControl2012spring.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2012 & FFS$quarter==2,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  spring2012model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                             COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                             InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                             Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                             PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                             IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                             HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                           family=binomial(), data=Sample)
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(spring2012model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  
  #Summer 2012
  Comorb=fread("AtlantaControl2012summer.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2012 & FFS$quarter==3,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  
  summer2012Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                             COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                             InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                             Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                             PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                             IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                             HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                           family=binomial(), data=Sample)
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(summer2012Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  
  #Fall 2012
  Comorb=fread("AtlantaControl2012fall.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2012 & FFS$quarter==4,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  fall2012Model=bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
             COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
             InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
             Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
             PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
             IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
             HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
           family=binomial(), data=Sample)
  
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(fall2012Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  
  #Winter 2013
  Comorb=fread("AtlantaControl2013winter.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2013 & FFS$quarter==1,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE)
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  #Spring 2013
  Comorb=fread("AtlantaControl2013spring.csv",header=T)
  Comorb$MOWind=rep(0,dim(Comorb)[1])
  Comorb=Comorb[Comorb$dmpers_ai %in% setdiff(setdiff(Comorb$dmpers_ai,MatchSample$dmpers_ai),FFS$dmpers_ai),]
  
  #Extract the MOW entries within year and quarter for modeling, then combine sets
  SeasonMOW=FFS[FFS$start_year.x==2013 & FFS$quarter==2,]
  Sample=bind_rows(Comorb,SeasonMOW)
  
  #Creating quantiles for home health use
  Sample$HHquantile=rep(0,dim(Sample)[1])
  Sample$HHquantile[Sample$HomeHealthUse180>0 & Sample$HomeHealthUse180<=60]=1
  Sample$HHquantile[Sample$HomeHealthUse180>60]=2
  
  #Remove those individuals who died before the start date
  Sample=Sample[difftime(dmy(Sample$hkdod),dmy(Sample$start_date.x),units="days")>=0 | is.na(Sample$hkdod)==1| Sample$hkdod=="",]
  
  #Recode age into categorical
  Sample$agecat=rep(0,dim(Sample)[1])
  Sample$agecat[Sample$hkage>65 & Sample$hkage<=70]="66 to 70"
  Sample$agecat[Sample$hkage>70 & Sample$hkage<=75]="71 to 75"
  Sample$agecat[Sample$hkage>75 & Sample$hkage<=80]="76 to 80"
  Sample$agecat[Sample$hkage>80 & Sample$hkage<=85]="81 to 85"
  Sample$agecat[Sample$hkage>85 & Sample$hkage<=90]="86 to 90"
  Sample$agecat[Sample$hkage>90]="90+"
  
  #Consider Utilization events and Claims from 30-90 and 90-180
  Sample$InpatientAcute30_90=Sample$InpatientAcute90-Sample$InpatientAcute30
  Sample$InpatientAcute90_180=Sample$InpatientAcute180-Sample$InpatientAcute90
  Sample$ER30_90=Sample$ER90-Sample$ER30
  Sample$ER90_180=Sample$ER180-Sample$ER90
  Sample$SNF30_90=Sample$SNF90-Sample$SNF30
  Sample$SNF90_180=Sample$SNF180-Sample$SNF90
  Sample$MDS30_90=Sample$MDS90-Sample$MDS30
  Sample$MDS90_180=Sample$MDS180-Sample$MDS90
  Sample$Observation30_90=Sample$Observation90-Sample$Observation30
  Sample$Observation90_180=Sample$Observation180-Sample$Observation90
  Sample$HomeHealth30_90=Sample$HomeHealth90-Sample$HomeHealth30
  Sample$HomeHealth90_180=Sample$HomeHealth180-Sample$HomeHealth90
  Sample$PotentiallyPreventable30_90=Sample$PotentiallyPreventable90-Sample$PotentiallyPreventable30
  Sample$PotentiallyPreventable90_180=Sample$PotentiallyPreventable180-Sample$PotentiallyPreventable90
  Sample$IPClaim30_90=Sample$IPClaim90-Sample$IPClaim30
  Sample$ERClaim30_90=Sample$ERClaim90-Sample$ERClaim30
  Sample$SNFClaim30_90=Sample$SNFClaim90-Sample$SNFClaim30
  Sample$IPClaim90_180=Sample$IPClaim180-Sample$IPClaim90
  Sample$ERClaim90_180=Sample$ERClaim180-Sample$ERClaim90
  Sample$SNFClaim90_180=Sample$SNFClaim180-Sample$SNFClaim90
  #Log transform cost values
  Sample$IPCost30log=log(abs(Sample$IPCost30)+1)
  Sample$IPCost90log=log(abs(Sample$IPCost90)+1)
  Sample$IPCost180log=log(abs(Sample$IPCost180)+1)
  Sample$ERCost30log=log(abs(Sample$ERCost30)+1)
  Sample$ERCost90log=log(abs(Sample$ERCost90)+1)
  Sample$ERCost180log=log(abs(Sample$ERCost180)+1)
  Sample$SNFCost30log=log(abs(Sample$SNFCost30)+1)
  Sample$SNFCost90log=log(abs(Sample$SNFCost90)+1)
  Sample$SNFCost180log=log(abs(Sample$SNFCost180)+1)
  
  #Consider Indicators for Utilization frequency and Cost
  Sample$IP30Ind=ifelse(Sample$InpatientAcute30>0, 1,0)
  Sample$IP90Ind=ifelse(Sample$InpatientAcute90>0,1,0)
  Sample$IP180Ind=ifelse(Sample$InpatientAcute90_180>0,1,0)
  Sample$ER30Ind=ifelse(Sample$ER30>0,1,0)
  Sample$ER90Ind=ifelse(Sample$ER90>0,1,0)
  Sample$ER180Ind=ifelse(Sample$ER90_180>0,1,0)
  Sample$SNF30Ind=ifelse(Sample$SNF30>0,1,0)
  Sample$SNF90Ind=ifelse(Sample$SNF90>0,1,0)
  Sample$SNF180Ind=ifelse(Sample$SNF90_180>0,1,0)
  Sample$HH30Ind=ifelse(Sample$HomeHealth30>0,1,0)
  Sample$HH90Ind=ifelse(Sample$HomeHealth90>0,1,0)
  Sample$HH180Ind=ifelse(Sample$HomeHealth180>0,1,0)
  Sample$IPCostInd30=ifelse(Sample$IPCost30>0,1,0)
  Sample$IPCostInd90=ifelse(Sample$IPCost90>0,1,0)
  Sample$IPCostInd180=ifelse(Sample$IPCost180>0,1,0)
  Sample$ERCostInd30=ifelse(Sample$ERCost30>0,1,0)
  Sample$ERCostInd90=ifelse(Sample$ERCost90>0,1,0)
  Sample$ERCostInd180=ifelse(Sample$ERCost180>0,1,0)
  Sample$SNFCostInd30=ifelse(Sample$SNFCost30>0,1,0)
  Sample$SNFCostInd90=ifelse(Sample$SNFCost90>0,1,0)
  Sample$SNFCostInd180=ifelse(Sample$SNFCost180>0,1,0)
  
  #Propensity Score Match
  Sample[is.na(Sample)==1]=0
  spring2013Model= bayesglm(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                              COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                              InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                              Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                              PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                              IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                              HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                            family=binomial(), data=Sample)
  Match=matchit(MOWind~heartfailureind+kidneyfailureind+diabetesind+pelvicfractureind+strokeind+
                  COPDasthmaind+alzdemind+CADind+Cancerind+strokeind+InpatientAcute30+InpatientAcute30_90+
                  InpatientAcute90_180+ER30+ER30_90+ER90_180+SNF30+SNF30_90+SNF90_180+MDS30+MDS30_90+MDS90_180+
                  Observation30+Observation30_90+Observation90_180+HomeHealth30+HomeHealth30_90+HomeHealth90_180+
                  PotentiallyPreventable30+PotentiallyPreventable30_90+PotentiallyPreventable90_180+dualeligible6mo+
                  IPCost30log+IPCost90log+IPCost180log+ERCost30log+ERCost90log+ERCost180log+SNFCost30log+SNFCost90log+SNFCost180log+
                  HHquantile+IPClaim30+IPClaim30_90+IPClaim90_180+ERClaim30+ERClaim30_90+ERClaim90_180+SNFClaim30_90+SNFClaim90_180+I(HomeHealth30^2),
                exact=c("agecat","hksex","hkrace","IP90Ind","ER90Ind","SNF90Ind","HH90Ind"),
                data=Sample,method="nearest",ratio=1,replace=FALSE, distance=predict(spring2013Model))
  
  MatchSample=bind_rows(MatchSample,Sample[c(as.numeric(c(Match$match.matrix[is.na(Match$match.matrix)==0],row.names(Match$match.matrix)[is.na(Match$match.matrix)==0]))),])
  
  
  #Summer 2013 -- no MOW recipients

  #Fall 2013 -- no MOW recipients
  
    #Export file matched sample
  filepath=paste0("MatchedSample_S_1_",m,".csv")
  fwrite(MatchSample,filepath)
  
  #Export standardized differences for covariate balance
  Varnames=c("Heart Failure", "Kidney Failure", "Diabetes", "Pelvic Fracture", "Stroke", "Alzheimer's",
             "COPD", "Coronary Artery Disease", "Cancer", "Inpatient Acute 0-30", "Inpatient Acute 30-90", "Inpatient Acute 90-180",
             "ER 0-30", "ER 30-90", "ER 90-180", "SNF 0-30", "SNF 30-90", "SNF 90-180", "MDS 0-30", "MDS 30-90", "MDS 90-180",
             "Observation 0-30", "Observation 30-90", "Observation 90-180", "Home Health 0-30", "Home Health 30-90", "Home Health 90-180",
             "Potentially Preventable 0-30", "Potentially Preventable 30-90", "Potentially Preventable 90-180", "Inpatient Cost 0-30",
             "Inpatient Cost 30-90", "Inpatient Cost 90-180", "ER Cost 0-30","ER Cost 30-90", "ER Cost 90-180", "SNF Cost 0-30",
             "SNF Cost 30-90", "SNF Cost 90-180", "Dual Medicaid Eligible Months")
  
  Balance[1,m]=standardizedpropdiff(MatchSample$heartfailureind,MatchSample$MOWind)
  Balance[2,m]=standardizedpropdiff(MatchSample$kidneyfailureind,MatchSample$MOWind)
  Balance[3,m]=standardizedpropdiff(MatchSample$diabetesind,MatchSample$MOWind)
  Balance[4,m]=standardizedpropdiff(MatchSample$pelvicfractureind,MatchSample$MOWind)
  Balance[5,m]=standardizedpropdiff(MatchSample$strokeind,MatchSample$MOWind)
  Balance[6,m]=standardizedpropdiff(MatchSample$alzdemind,MatchSample$MOWind)
  Balance[7,m]=standardizedpropdiff(MatchSample$COPDasthmaind,MatchSample$MOWind)
  Balance[8,m]=standardizedpropdiff(MatchSample$CADind,MatchSample$MOWind)
  Balance[9,m]=standardizedpropdiff(MatchSample$Cancerind,MatchSample$MOWind)
  Balance[10,m]=standardizedmeandiff(MatchSample$InpatientAcute30,MatchSample$MOWind)
  Balance[11,m]=standardizedmeandiff(MatchSample$InpatientAcute30_90,MatchSample$MOWind)
  Balance[12,m]=standardizedmeandiff(MatchSample$InpatientAcute90_180,MatchSample$MOWind)
  Balance[13,m]=standardizedmeandiff(MatchSample$ER30,MatchSample$MOWind)
  Balance[14,m]=standardizedmeandiff(MatchSample$ER30_90,MatchSample$MOWind)
  Balance[15,m]=standardizedmeandiff(MatchSample$ER90_180,MatchSample$MOWind)
  Balance[16,m]=standardizedmeandiff(MatchSample$SNF30,MatchSample$MOWind)
  Balance[17,m]=standardizedmeandiff(MatchSample$SNF30_90,MatchSample$MOWind)
  Balance[18,m]=standardizedmeandiff(MatchSample$SNF90_180,MatchSample$MOWind)
  Balance[19,m]=standardizedmeandiff(MatchSample$MDS30,MatchSample$MOWind)
  Balance[20,m]=standardizedmeandiff(MatchSample$MDS30_90,MatchSample$MOWind)
  Balance[21,m]=standardizedmeandiff(MatchSample$MDS90_180,MatchSample$MOWind)
  Balance[22,m]=standardizedmeandiff(MatchSample$Observation30,MatchSample$MOWind)
  Balance[23,m]=standardizedmeandiff(MatchSample$Observation30_90,MatchSample$MOWind)
  Balance[24,m]=standardizedmeandiff(MatchSample$Observation90_180,MatchSample$MOWind)
  Balance[25,m]=standardizedmeandiff(MatchSample$HomeHealth30,MatchSample$MOWind)
  Balance[26,m]=standardizedmeandiff(MatchSample$HomeHealth30_90,MatchSample$MOWind)
  Balance[27,m]=standardizedmeandiff(MatchSample$HomeHealth90_180,MatchSample$MOWind)
  Balance[28,m]=standardizedmeandiff(MatchSample$PotentiallyPreventable30,MatchSample$MOWind)
  Balance[29,m]=standardizedmeandiff(MatchSample$PotentiallyPreventable30_90,MatchSample$MOWind)
  Balance[30,m]=standardizedmeandiff(MatchSample$PotentiallyPreventable90_180,MatchSample$MOWind)
  Balance[31,m]=standardizedmeandiff(MatchSample$IPCost30,MatchSample$MOWind)
  Balance[32,m]=standardizedmeandiff(MatchSample$IPCost90,MatchSample$MOWind)
  Balance[33,m]=standardizedmeandiff(MatchSample$IPCost180,MatchSample$MOWind)
  Balance[34,m]=standardizedmeandiff(MatchSample$ERCost30,MatchSample$MOWind)
  Balance[35,m]=standardizedmeandiff(MatchSample$ERCost90,MatchSample$MOWind)
  Balance[36,m]=standardizedmeandiff(MatchSample$ERCost180,MatchSample$MOWind)
  Balance[37,m]=standardizedmeandiff(MatchSample$SNFCost30,MatchSample$MOWind)
  Balance[38,m]=standardizedmeandiff(MatchSample$SNFCost90,MatchSample$MOWind)
  Balance[39,m]=standardizedmeandiff(MatchSample$SNFCost180,MatchSample$MOWind)
  Balance[40,m]=standardizedmeandiff(MatchSample$dualeligible6mo,MatchSample$MOWind)
  
  print(m)
  Sys.sleep(0.01)
  flush.console()
  fwrite(list(Balance), "Balance_S_1.csv")
}



